The Kennicutt-Schmidt Law and Gas Scale Height in Luminous and Ultra-Luminous Infrared Galaxies

A new analysis of high-resolution data from the Atacama Large Millimeter/submillimeter Array (ALMA) for 5 luminous or ultra-luminous infrared galaxies gives a slope for the Kennicutt-Schmidt (KS) relation equal to $1.74^{+0.09}_{\rm -0.07}$ for gas surface densities $\Sigma_{\rm mol}>10^3\;M_\odot$ pc$^{-2}$ and an assumed constant CO-to-H$_2$ conversion factor. The velocity dispersion of the CO line, $\sigma_v$, scales approximately as the inverse square root of $\Sigma_{\rm mol}$, making the empirical gas scale height determined from $H\sim0.5\sigma^2/(\pi G\Sigma_{\rm mol})$ nearly constant, 150-190 pc, over 1.5 orders of magnitude in $\Sigma_{\rm mol}$. This constancy of $H$ implies that the average midplane density, which is presumably dominated by CO-emitting gas for these extreme star-forming galaxies, scales linearly with the gas surface density, which, in turn, implies that the gas dynamical rate (the inverse of the free-fall time) varies with $\Sigma_{\rm mol}^{1/2}$, thereby explaining most of the super-linear slope in the KS relation. Consistent with these relations, we also find that the mean efficiency of star formation per free-fall time is roughly constant, 5%-7%, and the gas depletion time decreases at high $\Sigma_{\rm mol}$, reaching only $\sim 16$ Myr at $\Sigma_{\rm mol}\sim10^4\;M_\odot$ pc$^{-2}$. The variation of $\sigma_v$ with $\Sigma_{\rm mol}$ and the constancy of $H$ are in tension with some feedback-driven models, which predict $\sigma_v$ to be more constant and $H$ to be more variable. However, these results are consistent with simulations in which large-scale gravity drives turbulence through a feedback process that maintains an approximately constant Toomre $Q$ instability parameter.

==> anc/datafile_final.txt <==
Title:
Authors:
Table:
================================================================================
Byte-by-byte Description of file: datafile.txt
--------------------------------------------------------------------------------
   Bytes Format Units        Label     Explanations
--------------------------------------------------------------------------------
   1- 11 A11    --           Name      Galaxy and source number
  13- 21 A9     deg          RADeg     Right Ascension in decimal degrees (J2000)
  23- 31 A9     deg          DEDeg     Declination in decimal degrees (J2000)
  33- 41 A9     km/s         sigv      Velocity dispersion
  43- 50 A8     km/s       u_sigv      Uncertainty on sigv
  52- 59 A8     solMass      log-MMol  Log of molecular mass
  61- 70 A10    solMass    u_log-MMol  Uncertainty on log-MMol
  72- 78 A7     solMass/yr   log-SFR   Log of star formation rate
  80- 88 A9     solMass/yr u_log-SFR   Uncertainty on log-SFR
  90- 97 A8     yr           log-tdep  Log of depletion time
  99-108 A10    yr         u_log-tdep  Uncertainty on log-tdep
 110-116 A7     yr           log-tff   Log of free-fall timescale
 118-126 A9     yr         u_log-tff   Uncertainty on log-tff
 128-135 A8     --           log-eff   Log of efficiency per tff
 137-145 A9     --         u_log-eff   Uncertainty on log-eff
 147-153 A7     pc           log-H     Log of scale height
 155-161 A7     pc         u_log-H     Uncertainty on log-H
--------------------------------------------------------------------------------
Note (1):   ***ADD LENGTHY NOTES HERE***
Note (2):   ***OR REMOVE THIS SECTION***
--------------------------------------------------------------------------------
Name        RADeg     DEDeg     sigv      u_sigv   log-MMol u_log-MMol log-SFR u_log-SFR log-tdep u_log-tdep log-tff u_log-tff log-eff  u_log-eff log-H   u_log-H 
ngc3256_0   156.96340 -43.90599 77.91373  2.38255  2.76649  0.02179    0.63557 0.03663   8.20168  0.04263    7.05516 0.02552   -1.24917 0.05846   2.66901 0.03436 
ngc3256_1   156.96248 -43.90599 50.59134  1.9763   2.92914  0.02175    0.40698 0.05446   8.55825  0.05865    6.66364 0.02759   -1.93981 0.07174   2.10964 0.0403  
ngc3256_2   156.96155 -43.90599 44.04881  2.07231  2.9403   0.02175    0.25904 0.0735    8.695    0.07665    6.56633 0.02984   -2.14695 0.08782   1.93377 0.04629 
ngc3256_3   156.95877 -43.90599 40.17124  7.52166  2.46384  0.02202    0.11163 0.10096   8.34862  0.10333    7.00709 0.08425   -1.34127 0.13691   2.33251 0.16412 
ngc3256_4   156.96525 -43.90532 49.19549  2.41129  2.82225  0.02177    0.42126 0.05298   8.41328  0.05728    6.7297  0.03045   -1.7068  0.07181   2.14761 0.04782 
ngc3256_5   156.96433 -43.90532 56.63116  2.49488  2.7851   0.02179    0.69764 0.03355   8.13897  0.04       6.83267 0.02899   -1.34055 0.05823   2.30557 0.04403 
ngc3256_6   156.96340 -43.90532 69.72023  0.8728   3.12494  0.02173    1.35553 0.02243   7.76717  0.03123    6.5878  0.0224    -1.18083 0.04921   2.15812 0.0243  
ngc3256_7   156.96248 -43.90532 47.17574  1.25677  3.12089  0.02173    0.93083 0.02636   8.20248  0.03417    6.40504 0.02462   -1.80898 0.05213   1.80333 0.03174 
ngc3256_8   156.96155 -43.90532 54.80312  2.48904  2.82541  0.02177    0.53941 0.04275   8.27588  0.04797    6.83682 0.02938   -1.43003 0.06413   2.31285 0.04506 
ngc3256_9   156.96062 -43.90532 55.26065  5.46232  2.43955  0.02206    0.15556 0.09172   8.2879   0.09433    7.16741 0.04827   -1.12774 0.11046   2.6317  0.08865 
ngc3256_10  156.96525 -43.90465 35.12011  6.43016  2.61507  0.02187    0.3988  0.05533   8.19845  0.0595     6.80723 0.08247   -1.38593 0.10629   2.06754 0.16053 
ngc3256_11  156.96433 -43.90465 53.10131  3.81519  2.70579  0.02182    0.62803 0.03705   8.09158  0.043      6.89489 0.03807   -1.20907 0.0652    2.3338  0.06611 
ngc3256_12  156.96340 -43.90465 79.39337  0.77892  3.10618  0.02173    0.99617 0.02524   8.11145  0.0333     6.6484  0.02214   -1.47061 0.05044   2.27157 0.02334 
ngc3256_13  156.96248 -43.90465 52.90026  2.10494  2.93271  0.02175    0.6581  0.03544   8.26475  0.04159    6.6621  0.02778   -1.59855 0.05871   2.10848 0.04084 
ngc3256_14  156.96155 -43.90465 44.69806  5.99154  2.60059  0.02188    0.37236 0.05829   8.24604  0.06226    6.95411 0.06219   -1.3231  0.09328   2.31893 0.11847 
ngc3256_15  156.96433 -43.90399 47.26479  4.69033  2.73866  0.0218     0.88786 0.02728   7.89884  0.03492    6.81879 0.0483    -1.11368 0.0671    2.2024  0.08891 
ngc3256_16  156.96340 -43.90399 73.54018  0.92948  3.06291  0.02173    1.36041 0.02242   7.70886  0.03122    6.65373 0.02242   -1.07198 0.04922   2.24414 0.02435 
ngc3256_17  156.96248 -43.90399 52.59397  2.86112  2.81435  0.02178    0.82606 0.02887   8.01039  0.03616    6.75667 0.03213   -1.26754 0.05735   2.20112 0.05203 
ngc3256_18  156.96433 -43.90332 37.09055  7.03957  2.54053  0.02193    0.58296 0.03976   7.98618  0.04541    6.89773 0.0853    -1.09993 0.10148   2.19051 0.16631 
ngc3256_19  156.96340 -43.90332 49.37835  5.30975  2.67806  0.02183    0.91538 0.02667   7.80546  0.03447    6.92765 0.05155   -0.91574 0.06927   2.32127 0.09592 
ngc7469_0   345.81550 8.87347   29.82338  2.65686  2.66638  0.02194    0.54669 0.04438   8.1388   0.0495     6.66317 0.04448   -1.48761 0.07342   1.85922 0.08043 
ngc7469_1   345.81507 8.87347   42.50669  1.36228  2.763    0.02186    0.95903 0.02638   7.81928  0.03426    6.71408 0.02591   -1.11127 0.05292   2.06808 0.03539 
ngc7469_2   345.81463 8.87347   37.35593  1.73745  2.74544  0.02187    0.86991 0.02845   7.94218  0.03589    6.70449 0.02977   -1.31295 0.05595   1.99551 0.04594 
ngc7469_3   345.81550 8.87390   33.16596  1.80706  2.7422   0.02187    0.9616  0.02633   7.79567  0.03423    6.62748 0.03222   -1.1711  0.05627   1.87392 0.05214 
ngc7469_4   345.81463 8.87390   35.14533  1.63881  2.77028  0.02185    0.97167 0.02614   7.81177  0.03407    6.62219 0.02979   -1.18808 0.0548    1.90444 0.04602 
ngc7469_5   345.81550 8.87433   38.48126  2.08237  2.63081  0.02198    0.70245 0.03468   7.9885   0.04105    6.8231  0.03218   -1.22599 0.06072   2.13631 0.05189 
ngc7469_6   345.81507 8.87433   40.98524  1.28516  2.78301  0.02185    1.00512 0.02555   7.79888  0.03362    6.69024 0.02574   -1.13325 0.05241   2.04437 0.03491 
ngc7469_7   345.81463 8.87433   29.1636   1.74784  2.78693  0.02184    0.47138 0.05089   8.32615  0.05538    6.53247 0.03398   -1.81765 0.07194   1.71973 0.05645 
iras13120_0 198.77642 -55.15663 73.87565  2.90932  3.11749  0.02223    1.4427  0.04147   7.73405  0.04705    6.63713 0.02805   -1.14704 0.06316   2.21409 0.0408  
iras13120_1 198.77594 -55.15663 62.58921  4.32575  2.9802   0.02268    1.0838  0.0836    7.98047  0.08662    6.69348 0.03762   -1.35062 0.09973   2.20423 0.06417 
iras13120_2 198.77691 -55.15635 61.04317  3.39837  3.15336  0.02215    1.49641 0.03803   7.70778  0.04401    6.50381 0.03279   -1.23621 0.0632    1.99923 0.05319 
iras13120_3 198.77642 -55.15635 103.43287 0.7662   3.41741  0.02185    2.00583 0.02377   7.41918  0.03228    6.44677 0.02208   -0.98364 0.04984   2.18394 0.02277 
iras13120_4 198.77594 -55.15635 80.65051  1.89629  3.21434  0.02205    1.63667 0.03134   7.61491  0.03832    6.55487 0.0243    -1.08636 0.05505   2.17693 0.03005 
iras13120_5 198.77691 -55.15608 56.80832  5.9901   2.93374  0.0229     1.09988 0.08077   7.92612  0.08395    6.72878 0.0512    -1.28027 0.10353   2.19157 0.09441 
iras13120_6 198.77642 -55.15608 84.55386  1.96275  3.2029   0.02206    1.64505 0.03103   7.60111  0.03808    6.596   0.02426   -1.03871 0.05488   2.23524 0.02989 
iras13120_7 198.77594 -55.15608 72.21507  3.33488  3.03147  0.02248    1.32757 0.05091   7.76433  0.05566    6.71098 0.03012   -1.10522 0.07082   2.28174 0.04598 
iras17208_0 260.84161 -0.28371  105.08624 25.48252 3.32882  0.02874    1.72986 0.05694   7.6842   0.06378    6.61436 0.10916   -1.15574 0.1328    2.341   0.21258 
iras17208_1 260.84148 -0.28371  139.12268 7.8048   3.6574   0.02344    2.16366 0.02911   7.56116  0.03737    6.38063 0.03381   -1.24375 0.06033   2.23327 0.05407 
iras17208_2 260.84136 -0.28371  109.91676 13.79645 3.50298  0.02511    1.83586 0.0466    7.71095  0.05294    6.41411 0.06002   -1.32765 0.08755   2.16584 0.11188 
iras17208_3 260.84161 -0.28359  113.44621 11.77595 3.61554  0.02379    2.2134  0.02776   7.44374  0.03656    6.32863 0.05098   -1.1485  0.07119   2.08767 0.09325 
iras17208_4 260.84148 -0.28359  156.12875 2.51141  3.96374  0.02215    2.70762 0.02241   7.25969  0.03151    6.08251 0.02322   -1.19057 0.05013   1.99797 0.02619 
iras17208_5 260.84136 -0.28359  122.57214 8.6588   3.68     0.02328    2.19612 0.0282    7.53815  0.03657    6.30084 0.03851   -1.28815 0.06248   2.09657 0.06563 
iras17208_6 260.84148 -0.28346  113.38992 11.06378 3.62239  0.02373    2.04585 0.03344   7.65759  0.041      6.33001 0.04857   -1.39788 0.07188   2.08981 0.08801 
iras17208_7 260.84136 -0.28346  99.97922  20.38774 3.36026  0.02789    1.59858 0.07445   7.83872  0.0795     6.53909 0.09285   -1.35673 0.12845   2.24923 0.17931 
arp220_0    233.73872 23.50297  128.64619 3.54144  3.61952  0.02194    2.16013 0.02546   7.51872  0.03361    6.39401 0.02498   -1.22921 0.05212   2.22436 0.03245 
arp220_1    233.73845 23.50297  109.61833 2.95086  3.69228  0.02188    2.21339 0.02469   7.53739  0.03299    6.21345 0.0248    -1.40775 0.05158   1.97361 0.03202 
arp220_2    233.73817 23.50297  106.5994  6.00832  3.41519  0.02228    1.38179 0.08269   8.1371   0.08564    6.47923 0.0331    -1.77069 0.09707   2.22493 0.05379 
arp220_3    233.73899 23.50322  121.77362 9.2851   3.33017  0.02255    1.68002 0.04565   7.76922  0.05091    6.7054  0.04006   -1.20208 0.07221   2.49863 0.06996 
arp220_4    233.73872 23.50322  150.54802 1.42384  3.84105  0.0218     2.5409  0.02241   7.30744  0.03126    6.19322 0.02218   -1.16633 0.04919   2.09315 0.02329 
arp220_5    233.73845 23.50322  127.04085 1.49793  3.90467  0.02178    2.6599  0.01547   7.25811  0.0309     6.06143 0.02237   -1.25642 0.04902   1.88777 0.02406 
arp220_6    233.73817 23.50322  111.51971 7.44152  3.40341  0.02232    1.64719 0.04844   7.94429  0.05334    6.56485 0.03658   -1.62994 0.07196   2.3237  0.06211 
arp220_7    233.73872 23.50347  131.78464 4.13837  3.51024  0.02208    1.72249 0.04239   7.86836  0.0478     6.49209 0.02596   -1.49084 0.06272   2.32683 0.0351  
arp220_8    233.73845 23.50347  112.79643 5.26429  3.50826  0.02209    2.01526 0.02856   7.60719  0.03611    6.43694 0.02998   -1.30671 0.05637   2.20273 0.04616 

